Energy Correlators from Star Integrals via Mellin Space

We explore the Mellin space representation for the collinear limit of $N$-point energy correlators in ${\cal N}=4$ super-Yang-Mills theory. We show that these correlators can be written as integro-differential operators acting on star integrals: one-loop $n$-gons in $n$ dimensions. For the three-point energy correlator, we obtain the Mellin representation, use it to relate the correlator to the massive box integral, and show how to solve this relation to match with the expected result. For the four-point energy correlator, we obtain the Mellin representation and use it to write the correlator to a sum of various box and hexagon integrals in special kinematics. Our results provide a systematic method to relate higher-point energy correlators in the collinear limit to star integrals, which are known exactly.

==> anc/E4C_MellinData.m <==
(* ::Package:: *)

(*Please read README.txt*)

ClearAll["Global`*"];

(*Gamma-function structures*)

H1 =
  Gamma[g[1, 2]]^2 * Gamma[g[1, 3]]^2 * Gamma[1 - g[1, 2] - g[1, 3]]^2;

H2 =
  -Gamma[g[1, 2]] *
   Gamma[g[1, 3]] *
   Gamma[1 + g[2, 3]] *
   Gamma[1 + g[1, 2] + g[1, 3] + g[2, 3]] *
   Gamma[-g[1, 2] - g[2, 3] - g[2, 4]] *
   Gamma[-1 + g[2, 4]] *
   Gamma[-g[1, 3] - g[2, 3] - g[3, 4]] *
   Gamma[1 - g[1, 2] - g[1, 3] - g[2, 3] - g[2, 4] - g[3, 4]] *
   Gamma[g[3, 4]] *
   Gamma[g[2, 3] + g[2, 4] + g[3, 4]];

H3 =
  -Gamma[1 + g[1, 2]] *
   Gamma[-1 - g[1, 2] - g[1, 3]] *
   Gamma[g[1, 3]] *
   Gamma[g[1, 3] - g[2, 5]] *
   Gamma[1 + g[2, 5]] *
   Gamma[1 + g[1, 2] - g[3, 5]] *
   Gamma[-g[2, 5] - g[3, 5]] *
   Gamma[g[3, 5]] *
   Gamma[-g[1, 2] - g[1, 3] + g[2, 5] + g[3, 5]];

H4 =
  -Gamma[g[1, 2]] *
   Gamma[-g[1, 2] - g[1, 3]] *
   Gamma[1 - g[1, 2] - g[1, 3]] *
   Gamma[g[1, 3]] *
   Gamma[g[2, 4]] *
   Gamma[1 + g[1, 2] + g[2, 4]] *
   Gamma[-1 - g[2, 4] - g[3, 4]]^2 *
   Gamma[g[3, 4]] *
   Gamma[1 + g[1, 3] + g[3, 4]];

H5 =
  (Pi^2 *
    Csc[Pi * (-g[1, 2] - g[1, 3])] *
    Csc[Pi * (-g[2, 4] - g[3, 4])] *
    Gamma[g[1, 2]] *
    Gamma[1 - g[1, 2] - g[1, 3]] *
    Gamma[g[1, 3]] *
    Gamma[g[2, 4]] *
    Gamma[1 + g[1, 2] + g[2, 4]] *
    Gamma[-1 - g[2, 4] - g[3, 4]] *
    Gamma[g[3, 4]] *
    Gamma[1 + g[1, 3] + g[3, 4]])/
   Gamma[2 + g[1, 2] + g[1, 3] + g[2, 4] + g[3, 4]];

(*Measures*)

Measure1 =
  z[1, 2]^(-g[1, 2]) *
  z[1, 3]^(-g[1, 3]) *
  z[2, 3]^(g[1, 2] + g[1, 3]);

Measure2 =
  z[1, 2]^(-g[1, 2]) *
  z[1, 3]^(-g[1, 3]) *
  z[1, 4]^(g[1, 2] + g[1, 3] + g[2, 3] + g[2, 4] + g[3, 4]) *
  z[2, 3]^(-g[2, 3]) *
  z[2, 4]^(-g[2, 4]) *
  z[3, 4]^(-g[3, 4]);

Measure3 =
  z[1, 2]^(-g[1, 2]) *
  z[1, 3]^(-g[1, 3]) *
  z[2, 3]^(g[1, 2] + g[1, 3]);

Measure4 =
  z[1, 2]^(-g[1, 2]) *
  z[1, 3]^(-g[1, 3]) *
  z[2, 3]^(-1 + g[1, 2] + g[1, 3] + g[2, 4] + g[3, 4]) *
  z[2, 4]^(-g[2, 4]) *
  z[3, 4]^(-g[3, 4]);

Measure5 =
  z[1, 2]^(-g[1, 2]) *
  z[1, 3]^(-g[1, 3]) *
  z[1, 4] *
  z[2, 3]^(-1 + g[1, 2] + g[1, 3] + g[2, 4] + g[3, 4]) *
  z[2, 4]^(-g[2, 4]) *
  z[3, 4]^(-g[3, 4]);

(*Mellin Amplitudes*)

M1 =
  (g[1,3] (-1+g[1,2]+g[1,3]) z[1,2])/(3 (-2+g[1,2]) z[2,3]);

M2A =
  -(((-g[1,2]-g[2,3]-g[2,4]) (-1+g[2,4]) (-g[1,3]-g[2,3]-g[3,4]) ((-1+g[1,2]+g[2,3]+g[2,4]) (g[2,3]+g[2,4]+g[3,4]) z[1,2]+(-1+g[1,3]+g[2,3]+g[3,4]) ((g[2,3]+g[2,4]+g[3,4]) z[1,3]-(-1+g[1,2]+g[2,3]+g[2,4]) z[2,3])))/(2 g[2,3] (-3+g[1,2]+g[1,3]+g[2,3]) (g[1,2]+g[1,3]+g[2,3]) z[1,4]));

M2B =
  ((-1+g[2,4]) (-1+g[1,2]+g[2,3]+g[2,4]) (g[1,2]+g[2,3]+g[2,4]) (1-g[1,2]-g[1,3]-g[2,3]-g[2,4]-g[3,4]) ((2 (-2+g[1,2]+g[2,3]+g[2,4]) (g[1,3]+g[2,3]+g[3,4]) (g[2,3]+g[2,4]+g[3,4]) z[1,2]^2)/((-3+g[1,2]-g[3,4]) (g[1,2]-g[3,4]))-(2 (-1+g[1,3]+g[2,3]+g[3,4]) (g[1,3]+g[2,3]+g[3,4]) (-4+g[1,3]+g[2,3]+g[1,2] (-1+g[1,2]+g[1,3]+g[2,3])+2 g[3,4]-(g[1,2]+g[1,3]+g[2,3]) g[3,4]) z[1,2] z[3,4])/((-1+g[1,2]-g[3,4]) (1+g[1,2]-g[3,4]) (2+g[1,2]-g[3,4]))-(4 (-2+g[1,3]+g[2,3]+g[3,4]) (-1+g[1,3]+g[2,3]+g[3,4]) (g[1,3]+g[2,3]+g[3,4]) z[2,3] z[3,4])/((2+g[1,2]-g[3,4]) (-3+g[2,3]+g[2,4]+g[3,4]) (-1+g[2,3]+g[2,4]+g[3,4]))-(2 (-g[1,3]-g[2,3]-g[3,4]) z[1,2] (-((-2+g[1,2]+g[2,3]+g[2,4]) (2+g[1,2]-g[3,4]) (-1+g[1,3]+g[2,3]+g[3,4]) z[2,3])+(g[1,2]+g[1,3]+g[2,3]) ((-2+g[1,2]+g[2,3]+g[2,4]) (2+g[1,2]-g[3,4]) z[2,4]+(1+g[1,2]-g[3,4]) (-1+g[1,3]+g[2,3]+g[3,4]) z[3,4])))/((1+g[1,2]-g[3,4]) (2+g[1,2]-g[3,4]) (-3+g[2,3]+g[2,4]+g[3,4]))))/(4 g[2,3] (-1+g[1,2]+g[1,3]+g[2,3]) (g[1,2]+g[1,3]+g[2,3]) z[1,4]^2);

M3 =
  ((g[1,2]+g[1,3]) (1+g[1,2]+g[1,3]) (g[1,3]-g[2,5]) (-g[2,5]-g[3,5]) (-3-6/(2+g[1,2]-g[3,5])-3/(3+g[1,2]+g[1,3]-g[2,5]-g[3,5])-(2 (-1+g[1,2]+g[1,3]-g[2,5]-g[3,5]) (g[1,2]+g[1,3]-g[2,5]-g[3,5]) z[1,2])/((g[1,2]-g[3,5]) (2+g[1,2]-g[3,5]) z[2,3])))/(6 g[1,2] g[2,5] (2+g[1,2]+g[1,3]-g[2,5]-g[3,5]));

M4 =
  -(1/(6 (g[1,2]+g[2,4]) (g[1,3]+g[3,4]))) (g[2,4]+g[3,4])^2 (1+g[2,4]+g[3,4])^2 (6 z[1,4]-1/((1+g[2,4]+g[3,4]) (2+g[2,4]+g[3,4])) 3 (g[1,2]+g[1,3]) ((-1+g[1,2]+g[1,3]) (g[1,3]+g[3,4]) (1+g[2,4]+g[3,4]) z[1,2]+(-1+g[1,2]+g[1,3]) (g[1,2]+g[2,4]) (1+g[2,4]+g[3,4]) z[1,3]-(-1+g[1,2]+g[1,3]) (-1+g[2,4]+g[3,4]) z[1,4]-(-1+g[1,2]+g[1,3]) (-1+g[2,4]+g[3,4]) (1+g[2,4]+g[3,4]) z[1,4]-(g[1,2]+g[2,4]) (g[1,3]+g[3,4]) (1+g[2,4]+g[3,4]) z[2,3]+(g[1,3]+g[3,4]) (-1+g[2,4]+g[3,4]) z[2,4]+(g[1,3]+g[3,4]) (-1+g[2,4]+g[3,4]) (1+g[2,4]+g[3,4]) z[2,4]+(g[1,2]+g[2,4]) (-1+g[2,4]+g[3,4]) z[3,4]+(g[1,2]+g[2,4]) (-1+g[2,4]+g[3,4]) (1+g[2,4]+g[3,4]) z[3,4])+(g[1,2]+g[1,3]) ((-1+g[1,2]+g[1,3]) ((g[1,3]+g[3,4]) z[1,2]+(g[1,2]+g[2,4]) z[1,3]-(-1+g[2,4]+g[3,4]) z[1,4])-(g[1,2]+g[2,4]) (g[1,3]+g[3,4]) z[2,3]+(-1+g[2,4]+g[3,4]) ((g[1,3]+g[3,4]) z[2,4]+(g[1,2]+g[2,4]) z[3,4])));

M5 =
 ((g[2,4]+g[3,4]) (1+g[2,4]+g[3,4]) (g[1,2]+g[1,3]+g[2,4]+g[3,4]) (1+g[1,2]+g[1,3]+g[2,4]+g[3,4]))/(2 (g[1,2]+g[2,4]) (g[1,3]+g[3,4]));

(*Contour prescriptions*)

ContourM1 = HoldForm[
  {
    g[1, 2] -> 1/10 + I*x,
    g[1, 3] -> 1/10 + I*y
  }
];

ContourM2A = HoldForm[
  {
    g[1, 2] -> 1/10 + I*x,
    g[1, 3] -> 1/10 + I*y,
    g[2, 3] -> 1/10 + I*s,
    g[2, 4] -> 1/10 + I*t,
    g[3, 4] -> 1/10 + I*u
  }
];

ContourM2B = HoldForm[
  {
    g[3, 4] -> 1/10 + I*x,
    g[2, 4] -> 4/10 + I*y,
    g[2, 3] -> 7/10 + I*s,
    g[1, 3] -> 1/10 + I*t,
    g[1, 2] -> 4/10 + I*u
  }
];

ContourM3 = HoldForm[
  {
    g[1, 2] -> 3/10 + I*x,
    g[1, 3] -> 1/10 + I*y,
    g[3, 5] -> 2/10 + I*s,
    g[2, 5] -> 4/10 + I*t
  }
];

ContourM4 = HoldForm[
  {
    g[1, 2] -> 4/10 + I*x,
    g[1, 3] -> 1/10 + I*y,
    g[2, 4] -> 4/10 + I*s,
    g[3, 4] -> 1/10 + I*t
  }
];

ContourM5 = HoldForm[
  {
    g[1, 2] -> 4/10 + I*x,
    g[1, 3] -> 1/10 + I*y,
    g[2, 4] -> 4/10 + I*s,
    g[3, 4] -> 1/10 + I*t
  }
];

(*Full integrand*)
Integrand1  = M1  * H1 * Measure1;

Integrand2A = M2A * H2 * Measure2;

Integrand2B = M2B * H2 * Measure2;

Integrand3  = M3  * H3 * Measure3;

Integrand4  = M4  * H4 * Measure4;

Integrand5  = M5  * H5 * Measure5;


(* Constant term *)

ConstantTerm = Pi^2/6 - 5/3;



==> anc/README.txt <==
"Energy Correlators from Star Integrals via Mellin Space"

Anastasia Volovich, Di Wu, Kai Yan

--------------------

Load the file in Wolfram Mathematica with

    Get["E4C_MellinData.m"]

--------------------

The four-point energy correlator is organized as a constant term plus five Mellin-integral contributions,

    ConstantTerm + Sum_a Integral Measure_a * M_a * H_a.

The ancillary Mathematica file E4C_MellinData.m provides:

  1. the constant term;
  2. the five Gamma-function structures H1, ..., H5;
  3. the associated measures Measure1, ..., Measure5;
  4. the Mellin amplitudes M1, M2A, M2B, M3, M4, M5;
  5. contour prescriptions for each contribution: ContourM1, ContourM2A, ContourM2B, ContourM3, ContourM4, ContourM5;
  6. the full integrands Integrand1, Integrand2A, Integrand2B, Integrand3, Integrand4, and Integrand5.

The complete Mellin representation of E4C is obtained by taking the constant term together with the five contributions, then adding the image under (1 <-> 4, 2 <-> 3), and finally adding the cyclic images under perm(1,2,3,4). Schematically,

    E4C = [ ConstantTerm + Sum_a Integral Measure_a * M_a * H_a + (1 <-> 4, 2 <-> 3) ] + perm(1,2,3,4).

Here the constant term is included inside the bracket, so it is also replicated under the permutations. The contour prescriptions should be transformed accordingly under each permutation.

---------------------

1. Notation

In the Mathematica file, the Mellin variables are written as

    g[i,j]

and the kinematic variables are written as

    z[i,j] = z_ij = |z_i - z_j|^2.




2. Data

***Measure:
    "Measure" refers to the Mellin power structure, of the form

        Product z[i,j]^(-g[i,j]).


***Mellin amplitude:
    M1, M2A, M2B, M3, M4, M5 are rational functions of the Mellin variables. Some fixed factors of z_ij are included in M rather than in Measure. This convention is used so that terms with the same Mellin power structure can be grouped together and written with a unified Measure. The M2 contribution is split into two pieces, M2A and M2B, because the corresponding Mellin representations are defined on different contours; however, they share the same Gamma-function structure H2 and the same Mellin power structure Measure2.


***Gamma structure:
    H1, ..., H5 originate from box/hexagon Mellin Gamma-kernels in special kinematics. Their construction is explained in the appendix of the paper. In this ancillary file we give the corresponding kernels after mapping their variables to the Mellin variables used for E4C.


***Constant term:
    Load ConstantTerm to obtain Pi^2/6 - 5/3.




3. Contour prescriptions

The contour prescriptions are included as part of the definition of the Mellin representations through the symbols

    ContourM1, ContourM2A, ContourM2B, ContourM3, ContourM4, ContourM5.

An entry such as

    g[1,2] -> 1/10 + I x

means that g[1,2] is integrated at fixed real part Re[g[1,2]] = 1/10, with the imaginary part running from -Infinity to Infinity, as in a standard Mellin-Barnes integral.

4. Full integrand

For convenience, the ancillary Mathematica file also provides the full integrands obtained as the product

    Integrand = M * H * Measure

for each contribution.

Thus Integrand1, Integrand2A, Integrand2B, Integrand3, Integrand4, and Integrand5 are the complete integrands associated with the structures H1, H2, H3, H4, and H5, respectively. The complete integrand representation for E4C is obtained by summing these contributions together with the constant term, and then adding the contributions generated by (1 <-> 4, 2 <-> 3) and by perm(1,2,3,4).






